Photodetachment and Test-Particle Simulation Constraints on Negative Ions in Solar System Plasmas

Negative ions have been detected in abundance in recent years by spacecraft across the solar system. These detections were, however, made by instruments not designed for this purpose and, as such, significant uncertainties remain regarding the prevalence of these unexpected plasma components. In this article, the phenomenon of photodetachment is examined and experimentally and theoretically derived cross-sections are used to calculate photodetachment rates for a range of atomic and molecular negative ions subjected to the solar photon spectrum. These rates are applied to negative ions outflowing from Europa, Enceladus, Titan, Dione and Rhea and their trajectories are traced to constrain source production rates and the extent to which negative ions are able to pervade the surrounding space environments. Predictions are also made for further negative ion populations in the outer solar system with Triton used as an illustrative example. This study demonstrates how, at increased heliocentric distances, negative ions can form stable ambient plasma populations and can be exploited by future missions to the outer solar system.

==> rate_calculator.py <==
# This code calculates the photodetachment rate for a negative ion subjected to either the quiet or active solar photon spectrum, as descibed in the publication:

# Desai, RT, Zhang, Z., Wu, X., Lue, C., (2021) Photodetachment and Test-Particles Simlations Constraints on Negative Ions in Solar System Plasmas, Planetary Science Journal, doi:XXXX

# The code requires the Electron Affinity in eV and Assymptotic cross-section in cm^2 as inputs and uses the method described in Huebner et al. (1992) and Millar et al. (2007)

import pandas as pd




# active sun flux is used if the following variable is set to true, otherwise the quite sun flux is used
active_Sun_Flux = False
Electron_Affinity = 0.754                    # Unit: eV
Asymptotic_Cross_Section = 1*10**-17        # Unit: cm^2


def length_ev(w):
    # convert wavelength in A to eV
    ev = []
    for i in range(len(w)):
        if w[i] == 0:
            k= 0
        k = ((6.63*10**-34)*3*10**8)/((w[i]*10**-10)*1.6*10**-19)
        ev.append(k)
    return ev

# millar cross section
def sigma(sigin, ea, wavelength):
    energy = length_ev(wavelength)
    sigma = []
    for i in range(len(energy)):
        if energy[i] >= ea:
            y = sigin*(1-ea/energy[i])**0.5
            sigma.append(y)
        else:
            sigma.append(0)
    return sigma


def width(w):
    '''
    :param w: a list containing increasing numbers
    :return: a list denoting the difference between each number
    '''
    d_w = []
    for i in range(len(w)):
        if i < len(w)-1:
            d_w.append(abs(w[i+1]-w[i]))
    return d_w

def main():
    # import solar flux
    if active_Sun_Flux:
        df = pd.read_csv('active_flux.csv')
    else:
        df = pd.read_csv('quiet_flux.csv')
    wlength = list(df['Wavelength'])
    flux = list(df['Flux'])
 
    wlength = list(wlength)
    wwidth = width(wlength)

    # calculate the cross section

    csc = sigma(Asymptotic_Cross_Section,Electron_Affinity,wlength)
    k_rate = [x*y for x,y in zip(csc,flux)]
    print('The total reaction rate is :',sum(k_rate),'s^-1')






if __name__ == '__main__':
    main()







# set sigma infinity and electron affinity
# some example sigin_data and EA data used in the paper are listed below

# chem = ['H-','O-','OH-','c']
# sigin_data = [1.0*10**-17,1.2*10**-17,3.3*10**-17,2*10**-17]
# ea_data = [0.75,1.5,1.8,1.26]
# CnN 1,3,5
# sigin_data = [2.84*10**-17,5.19*10**-17,1*10**-17]
# ea_data = [3.862,4.305,5.5]
# CnH 2,4,6
# sigin_data = [8.8*10**-18,7.7*10**-18,4.8*10**-18]
# ea_data = [3.019,3.561,3.796]

# f, cl, br
# sigin_data = [1.0*10**-17,4.0*10**-17,5.0*10**-17]
# ea_data = [3.4, 3.61, 3.36]
